An Analysis of Physics-Informed Neural Networks

Whilst the partial differential equations that govern the dynamics of our world have been studied in great depth for centuries, solving them for complex, high-dimensional conditions and domains still presents an incredibly large mathematical and computational challenge. Analytical methods can be cumbersome to utilise, and numerical methods can lead to errors and inaccuracies. On top of this, sometimes we lack the information or knowledge to pose the problem well enough to apply these kinds of methods. Here, we present a new approach to approximating the solution to physical systems - physics-informed neural networks. The concept of artificial neural networks is introduced, the objective function is defined, and optimisation strategies are discussed. The partial differential equation is then included as a constraint in the loss function for the optimisation problem, giving the network access to knowledge of the dynamics of the physical system it is modelling. Some intuitive examples are displayed, and more complex applications are considered to showcase the power of physics informed neural networks, such as in seismic imaging. Solution error is analysed, and suggestions are made to improve convergence and/or solution precision. Problems and limitations are also touched upon in the conclusions, as well as some thoughts as to where physics informed neural networks are most useful, and where they could go next.

==> Code/1dSeriesWave.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.colors import Normalize

# solution for a 1d vibrating membrane u_tt = c^2u_xx
# 2 units long rectangle with c=6 and IC f(x, y)=x(2-x) with u=0 at the edges.
# u_t(t=0)=0

def u_sol(x, t, n):

    u = 0
    for i in range(1, n+1):
        num = (-8*np.pi*i * np.sin(np.pi*i) +
               16 * np.cos(np.pi * i) - 16)
        denom = np.pi**3 * i**3
        coef1 = np.cos(((6)* i * np.pi * t)/2)
        coef2 = np.sin((i * np.pi * x) / 2)

        u = u - ((num / denom) * coef1 * coef2)
    return u


x = np.linspace(0, 2, 200)
t = np.linspace(0, 2, 400)
wave = np.zeros((x.__len__(), t.__len__()))
for i in range(0, x.__len__()):
    for j in range(0, t.__len__()):
        ans = u_sol(x[i], t[j], 100)
        wave[i, j] = ans

    print(i)

np.save('../data/waveformTrue2.npy', np.asarray(wave))

fig = plt.figure(figsize=(7,4))
gs = GridSpec(2, 4)
plt.subplot(gs[0, :])
vmin, vmax = -1.2, +1.2
plt.pcolormesh(t, x, wave, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
cbar.set_label('u(t,x)')
cbar.mappable.set_clim(vmin, vmax)
t_cross_sections = [0, 1, 2, 3]
time = 0
for i, t_cs in enumerate(t_cross_sections):
    plt.subplot(gs[1, i])
    plt.plot(x, wave[:, i * 25])
    plt.title('t={}'.format(time))
    plt.xlabel('x')
    plt.ylabel('u(t,x)')
    plt.ylim([-1.2, 1.2])
    time = time + 0.125
plt.tight_layout()
plt.savefig('1Dwaveproblemtrue.png', transparent=True)
plt.show()

==> Code/2dSeriesWave.py <==
import numpy as np
import math

# solution for a rectangular vibrating membrane u_tt = c^2(u_xx + u_yy)
# 2x3 rectangle with c=6 and IC f(x, y)=xy(2-x)(3-y) with u=0 at the edges.
# u_t(t=0)=0

# the estimate the derivative we require a very small value
eps = np.sqrt(np.finfo(np.float32).eps)

# define series solution
def u_sol(x, y, t, n, m):
    u = 0
    coef = 576 / (math.pi ** 6)
    for i in range(1, n + 1):
        sum = 0
        for j in range(1, m + 1):
            termmn = ((1 + (-1) ** (j + 1)) * (1 + (-1) ** (i + 1))) / (j ** 3 * i ** 3)
            termx = math.sin((j * math.pi * x) / 2)
            termy = math.sin((i * math.pi * y) / 3)
            termt = math.cos(math.pi * math.sqrt(9 * j ** 2 + 4 * i ** 2) * t)

            sum = sum + termmn * termx * termy * termt
        u = u + sum

    return coef * u


def g_phys(x, y, t):
    u_2 = 2 * u_sol(x, y, t)
    u_tt = (u_sol(x, y, t+eps) - u_2 + u_sol(x, y, t-eps)) / eps ** 2
    u_xx = (u_sol(x+eps, y, t) - u_2 + u_sol(x-eps, y, t)) / eps ** 2
    u_yy = (u_sol(x, y + eps, t) - u_2 + u_sol(x, y - eps, t)) / eps ** 2
    return u_tt - 6**2 * (u_xx + u_yy)


def u_vol(x, y, t, n):
    u = 0
    coef = math.sin(2 * math.pi * x) / math.pi ** 2
    for i in range(1, n + 1):
        termn = (1 + (-1) ** (i + 1)) / (i * math.sqrt(36 + i ** 2))
        termy = math.sin((n * math.pi) / 3 * y)
        termt = math.sin(2 * math.pi * math.sqrt(36 + i ** 2) * t)

        u = u + termn * termy * termt

    return coef * u


# define the space and preallocate space for series solution
x_int = np.linspace(0, 2, 100)
y_int = np.linspace(0, 3, 150)
time = np.linspace(0, 0.5, 10)
wave_0 = np.ones((x_int.__len__(), y_int.__len__(), time.__len__()))
wave_vol = np.ones((x_int.__len__(), y_int.__len__(), time.__len__()))
n_it = 20
m_it = 20

for i in range(0, x_int.__len__()):
    for j in range(0, y_int.__len__()):
        for k in range(0, time.__len__()):
            wave_0[i][j][k] = u_sol(x_int[i], y_int[j], time[k], n_it, m_it)
            #wave_vol[i][j][k] = u_vol(x_int[i], y_int[j], time[k], n_it)

    print(i)

# some plotting stuff
# plt.imshow(wave.T, extent=(0, 2, 0, 3), origin='lower', interpolation='nearest')
# plt.show()

# plt.contourf(x_int, y_int, wave[:, :, 0].T)
# plt.show()

#X, Y = np.meshgrid(x_int, y_int)
# # fig, ax = plt.subplots(subplot_kw={"projection": "3d"})
# # surf = ax.plot_surface(X, Y, wave_0.T, linewidth=0, antialiased=False, cmap=cm.plasma)
# # plt.show()

# save the output
np.save("../data/2d_homogeneous_membrane.npy", wave_0)
#np.save("../data/2d_velocity_membrane.npy", wave_0 + wave_vol)


==> Code/Burgers.py <==
"""
@author: Maziar Raissi
"""

import sys
sys.path.insert(0, '../../Utilities/')

import tensorflow as tf
import numpy as np
import matplotlib.pyplot as plt
import scipy.io
from scipy.interpolate import griddata
from plotting import newfig, savefig
from mpl_toolkits.axes_grid1 import make_axes_locatable
import matplotlib.gridspec as gridspec
import time

np.random.seed(1234)
tf.set_random_seed(1234)

class PhysicsInformedNN:
    # Initialize the class
    def __init__(self, X, u, layers, lb, ub):
        
        self.lb = lb
        self.ub = ub
        
        self.x = X[:,0:1]
        self.t = X[:,1:2]
        self.u = u
        
        self.layers = layers
        
        # Initialize NNs
        self.weights, self.biases = self.initialize_NN(layers)
        
        # tf placeholders and graph
        self.sess = tf.Session(config=tf.ConfigProto(allow_soft_placement=True,
                                                     log_device_placement=True))
        
        # Initialize parameters
        self.lambda_1 = tf.Variable([0.0], dtype=tf.float32)
        self.lambda_2 = tf.Variable([-6.0], dtype=tf.float32)

        self.x_tf = tf.placeholder(tf.float32, shape=[None, self.x.shape[1]])
        self.t_tf = tf.placeholder(tf.float32, shape=[None, self.t.shape[1]])
        self.u_tf = tf.placeholder(tf.float32, shape=[None, self.u.shape[1]])
                
        self.u_pred = self.net_u(self.x_tf, self.t_tf)
        self.f_pred = self.net_f(self.x_tf, self.t_tf)
        
        self.loss = tf.reduce_mean(tf.square(self.u_tf - self.u_pred)) + \
                    tf.reduce_mean(tf.square(self.f_pred))
        
        self.optimizer = tf.contrib.opt.ScipyOptimizerInterface(self.loss, 
                                                                method = 'L-BFGS-B', 
                                                                options = {'maxiter': 50000,
                                                                           'maxfun': 50000,
                                                                           'maxcor': 50,
                                                                           'maxls': 50,
                                                                           'ftol' : 1.0 * np.finfo(float).eps})
    
        self.optimizer_Adam = tf.train.AdamOptimizer()
        self.train_op_Adam = self.optimizer_Adam.minimize(self.loss)
        
        init = tf.global_variables_initializer()
        self.sess.run(init)

    def initialize_NN(self, layers):        
        weights = []
        biases = []
        num_layers = len(layers) 
        for l in range(0,num_layers-1):
            W = self.xavier_init(size=[layers[l], layers[l+1]])
            b = tf.Variable(tf.zeros([1,layers[l+1]], dtype=tf.float32), dtype=tf.float32)
            weights.append(W)
            biases.append(b)        
        return weights, biases
        
    def xavier_init(self, size):
        in_dim = size[0]
        out_dim = size[1]        
        xavier_stddev = np.sqrt(2/(in_dim + out_dim))
        return tf.Variable(tf.truncated_normal([in_dim, out_dim], stddev=xavier_stddev), dtype=tf.float32)
    
    def neural_net(self, X, weights, biases):
        num_layers = len(weights) + 1
        
        H = 2.0*(X - self.lb)/(self.ub - self.lb) - 1.0
        for l in range(0,num_layers-2):
            W = weights[l]
            b = biases[l]
            H = tf.tanh(tf.add(tf.matmul(H, W), b))
        W = weights[-1]
        b = biases[-1]
        Y = tf.add(tf.matmul(H, W), b)
        return Y
            
    def net_u(self, x, t):  
        u = self.neural_net(tf.concat([x,t],1), self.weights, self.biases)
        return u
    
    def net_f(self, x, t):
        lambda_1 = self.lambda_1        
        lambda_2 = tf.exp(self.lambda_2)
        u = self.net_u(x,t)
        u_t = tf.gradients(u, t)[0]
        u_x = tf.gradients(u, x)[0]
        u_xx = tf.gradients(u_x, x)[0]
        f = u_t + lambda_1*u*u_x - lambda_2*u_xx
        
        return f
    
    def callback(self, loss, lambda_1, lambda_2):
        print('Loss: %e, l1: %.5f, l2: %.5f' % (loss, lambda_1, np.exp(lambda_2)))
        
        
    def train(self, nIter):
        tf_dict = {self.x_tf: self.x, self.t_tf: self.t, self.u_tf: self.u}
        
        start_time = time.time()
        for it in range(nIter):
            self.sess.run(self.train_op_Adam, tf_dict)
            
            # Print
            if it % 10 == 0:
                elapsed = time.time() - start_time
                loss_value = self.sess.run(self.loss, tf_dict)
                lambda_1_value = self.sess.run(self.lambda_1)
                lambda_2_value = np.exp(self.sess.run(self.lambda_2))
                print('It: %d, Loss: %.3e, Lambda_1: %.3f, Lambda_2: %.6f, Time: %.2f' % 
                      (it, loss_value, lambda_1_value, lambda_2_value, elapsed))
                start_time = time.time()
        
        self.optimizer.minimize(self.sess,
                                feed_dict = tf_dict,
                                fetches = [self.loss, self.lambda_1, self.lambda_2],
                                loss_callback = self.callback)
        
        
    def predict(self, X_star):
        
        tf_dict = {self.x_tf: X_star[:,0:1], self.t_tf: X_star[:,1:2]}
        
        u_star = self.sess.run(self.u_pred, tf_dict)
        f_star = self.sess.run(self.f_pred, tf_dict)
        
        return u_star, f_star

    
if __name__ == "__main__": 
     
    nu = 0.01/np.pi

    N_u = 2000
    layers = [2, 20, 20, 20, 20, 20, 20, 20, 20, 1]
    
    data = scipy.io.loadmat('../Data/burgers_shock.mat')
    
    t = data['t'].flatten()[:,None]
    x = data['x'].flatten()[:,None]
    Exact = np.real(data['usol']).T

    np.save('exact_burgers', Exact)
    
    X, T = np.meshgrid(x,t)
    
    X_star = np.hstack((X.flatten()[:,None], T.flatten()[:,None]))
    u_star = Exact.flatten()[:,None]

    x_fine = np.linspace(-1, 1, 1000)
    t_fine = np.linspace(0, 1, 1000)
    X_fine, T_fine = np.meshgrid(x_fine, t_fine)
    fine_mesh = np.hstack((X.flatten()[:, None], T.flatten()[:, None]))

    # Doman bounds
    lb = X_star.min(0)
    ub = X_star.max(0)    
    
    ######################################################################
    ######################## Noiseles Data ###############################
    ######################################################################
    noise = 0.0            
             
    idx = np.random.choice(X_star.shape[0], N_u, replace=False)
    X_u_train = X_star[idx,:]
    u_train = u_star[idx,:]
    
    model = PhysicsInformedNN(X_u_train, u_train, layers, lb, ub)
    model.train(0)

    x_fine = np.linspace(-1, 1, 1000)
    t_fine = np.linspace(0, 1, 1000)
    X_fine, T_fine = np.meshgrid(x_fine, t_fine)
    fine_mesh = np.hstack((X.flatten()[:,None], T.flatten()[:,None]))
    
    u_pred, f_pred = model.predict(fine_mesh)

    np.save('predicted_u', u_pred)
    np.save('predicted_f', f_pred)

            
    error_u = np.linalg.norm(u_star-u_pred,2)/np.linalg.norm(u_star,2)
    
    U_pred = griddata(fine_mesh, u_pred.flatten(), (X_fine, T_fine), method='cubic')

    np.save('grid_u', U_pred)
        
    lambda_1_value = model.sess.run(model.lambda_1)
    lambda_2_value = model.sess.run(model.lambda_2)
    lambda_2_value = np.exp(lambda_2_value)
    
    error_lambda_1 = np.abs(lambda_1_value - 1.0)*100
    error_lambda_2 = np.abs(lambda_2_value - nu)/nu * 100
    
    print('Error u: %e' % (error_u))    
    print('Error l1: %.5f%%' % (error_lambda_1))                             
    print('Error l2: %.5f%%' % (error_lambda_2))  
    
    ######################################################################
    ########################### Noisy Data ###############################
    ######################################################################
    noise = 0.01        
    u_train = u_train + noise*np.std(u_train)*np.random.randn(u_train.shape[0], u_train.shape[1])
        
    model = PhysicsInformedNN(X_u_train, u_train, layers, lb, ub)
    model.train(10000)
    
    u_pred, f_pred = model.predict(X_star)
        
    lambda_1_value_noisy = model.sess.run(model.lambda_1)
    lambda_2_value_noisy = model.sess.run(model.lambda_2)
    lambda_2_value_noisy = np.exp(lambda_2_value_noisy)
            
    error_lambda_1_noisy = np.abs(lambda_1_value_noisy - 1.0)*100
    error_lambda_2_noisy = np.abs(lambda_2_value_noisy - nu)/nu * 100
    
    print('Error lambda_1: %f%%' % (error_lambda_1_noisy))
    print('Error lambda_2: %f%%' % (error_lambda_2_noisy))                           

 
    ######################################################################
    ############################# Plotting ###############################
    ######################################################################    
    
    fig, ax = newfig(1.0, 1.4)
    ax.axis('off')
    
    ####### Row 0: u(t,x) ##################    
    gs0 = gridspec.GridSpec(1, 2)
    gs0.update(top=1-0.06, bottom=1-1.0/3.0+0.06, left=0.15, right=0.85, wspace=0)
    ax = plt.subplot(gs0[:, :])
    
    h = ax.imshow(U_pred.T, interpolation='nearest', cmap='rainbow', 
                  extent=[t.min(), t.max(), x.min(), x.max()], 
                  origin='lower', aspect='auto')
    divider = make_axes_locatable(ax)
    cax = divider.append_axes("right", size="5%", pad=0.05)
    fig.colorbar(h, cax=cax)
    
    ax.plot(X_u_train[:,1], X_u_train[:,0], 'kx', label = 'Data (%d points)' % (u_train.shape[0]), markersize = 2, clip_on = False)
    
    line = np.linspace(x.min(), x.max(), 2)[:,None]
    ax.plot(t[25]*np.ones((2,1)), line, 'w-', linewidth = 1)
    ax.plot(t[50]*np.ones((2,1)), line, 'w-', linewidth = 1)
    ax.plot(t[75]*np.ones((2,1)), line, 'w-', linewidth = 1)
    
    ax.set_xlabel('$t$')
    ax.set_ylabel('$x$')
    ax.legend(loc='upper center', bbox_to_anchor=(1.0, -0.125), ncol=5, frameon=False)
    ax.set_title('$u(t,x)$', fontsize = 10)
    
    ####### Row 1: u(t,x) slices ##################    
    gs1 = gridspec.GridSpec(1, 3)
    gs1.update(top=1-1.0/3.0-0.1, bottom=1.0-2.0/3.0, left=0.1, right=0.9, wspace=0.5)
    
    ax = plt.subplot(gs1[0, 0])
    ax.plot(x,Exact[25,:], 'b-', linewidth = 2, label = 'Exact')       
    ax.plot(x,U_pred[25,:], 'r--', linewidth = 2, label = 'Prediction')
    ax.set_xlabel('$x$')
    ax.set_ylabel('$u(t,x)$')    
    ax.set_title('$t = 0.25$', fontsize = 10)
    ax.axis('square')
    ax.set_xlim([-1.1,1.1])
    ax.set_ylim([-1.1,1.1])
    
    ax = plt.subplot(gs1[0, 1])
    ax.plot(x,Exact[50,:], 'b-', linewidth = 2, label = 'Exact')       
    ax.plot(x,U_pred[50,:], 'r--', linewidth = 2, label = 'Prediction')
    ax.set_xlabel('$x$')
    ax.set_ylabel('$u(t,x)$')
    ax.axis('square')
    ax.set_xlim([-1.1,1.1])
    ax.set_ylim([-1.1,1.1])
    ax.set_title('$t = 0.50$', fontsize = 10)
    ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.35), ncol=5, frameon=False)
    
    ax = plt.subplot(gs1[0, 2])
    ax.plot(x,Exact[75,:], 'b-', linewidth = 2, label = 'Exact')       
    ax.plot(x,U_pred[75,:], 'r--', linewidth = 2, label = 'Prediction')
    ax.set_xlabel('$x$')
    ax.set_ylabel('$u(t,x)$')
    ax.axis('square')
    ax.set_xlim([-1.1,1.1])
    ax.set_ylim([-1.1,1.1])    
    ax.set_title('$t = 0.75$', fontsize = 10)
    
    ####### Row 3: Identified PDE ##################    
    gs2 = gridspec.GridSpec(1, 3)
    gs2.update(top=1.0-2.0/3.0, bottom=0, left=0.0, right=1.0, wspace=0.0)
    
    ax = plt.subplot(gs2[:, :])
    ax.axis('off')
    s1 = r'$\begin{tabular}{ |c|c| }  \hline Correct PDE & $u_t + u u_x - 0.0031831 u_{xx} = 0$ \\  \hline Identified PDE (clean data) & '
    s2 = r'$u_t + %.5f u u_x - %.7f u_{xx} = 0$ \\  \hline ' % (lambda_1_value, lambda_2_value)
    s3 = r'Identified PDE (1\% noise) & '
    s4 = r'$u_t + %.5f u u_x - %.7f u_{xx} = 0$  \\  \hline ' % (lambda_1_value_noisy, lambda_2_value_noisy)
    s5 = r'\end{tabular}$'
    s = s1+s2+s3+s4+s5
    ax.text(0.1,0.1,s)
        
    # savefig('./figures/Burgers_identification')  
    





==> Code/TF_ODE_NN.py <==
import tensorflow as tf
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.pyplot import figure
import math
from scipy.misc import derivative


# define the parameters and functions of the ODE
def u(t):
    return math.cos(2 * math.pi * t)


u0 = 1  # create an initial condition

# the estimate the derivative we require a very small value
eps = np.sqrt(np.finfo(np.float32).eps)

# define the learning parameters
rate = 0.01  # when we find the direction of descent, how far will we go in one step
steps = 1000  # how many training steps to complete
batch_size = 500  # how many training points to use each training cycle
display_step = steps / 10  # how often to display training step
points = 100  # number of training points from the ODE used

# define the layout of the network
nn_input = 1  # number of neurons for the input layer
nn_hidden_1 = 32  # number of neurons in hidden layer 1
nn_hidden_2 = 32  # number of neurons in hidden layer 2
nn_output = 1  # number of neurons in the output layer

# initialise the weights and biases for the network as random matrices of the correct size
weights = {
    'h1': tf.Variable(tf.random.normal([nn_input, nn_hidden_1])),
    'h2': tf.Variable(tf.random.normal([nn_hidden_1, nn_hidden_2])),
    'out': tf.Variable(tf.random.normal([nn_hidden_1, nn_output]))
}
biases = {
    'b1': tf.Variable(tf.random.normal([nn_hidden_1])),
    'b2': tf.Variable(tf.random.normal([nn_hidden_2])),
    'out': tf.Variable(tf.random.normal([nn_output]))
}

# we wish to use stochastic gradient descent with the defined learning rate
optimiser = tf.optimizers.SGD(rate)


# create the network
def nn(t):
    t = np.array([[[t]]], dtype='float32')
    # Hidden fully connected layer with 32 neurons
    layer_1 = tf.add(tf.matmul(t, weights['h1']), biases['b1'])
    layer_1 = tf.nn.tanh(layer_1)
    # Hidden fully connected layer with 32 neurons
    layer_2 = tf.add(tf.matmul(layer_1, weights['h2']), biases['b2'])
    layer_2 = tf.nn.tanh(layer_2)
    # Output fully connected layer
    output = tf.matmul(layer_1, weights['out']) + biases['out']
    return output


# define the universal approximator using the network and the initial condition
def g(t):
    return u0 + t * nn(t)


# create the loss function, which compares the derivative of g against u
def loss_function():
    summation = []
    for x in np.linspace(0, 1, points):
        dNN = (g(x + eps) - g(x)) / eps
        summation.append(abs(dNN - u(x)) ** 2)

    ans = tf.reduce_mean(tf.abs(summation))
    return ans


def train_step():
    with tf.GradientTape() as tape:
        loss = loss_function()
    trainable_variables = list(weights.values()) + list(biases.values())
    gradients = tape.gradient(loss, trainable_variables)
    optimiser.apply_gradients(zip(gradients, trainable_variables))


# train the network
for i in range(steps):
    train_step()
    if i % display_step == 0:
        print("Average loss: %f " % (loss_function()))

# display the figure
figure(figsize=(10, 10))


# True Solution
def true_solution(x):
    return 1 + np.sin(2 * np.pi * x) / (2 * np.pi)


X = np.linspace(0, 1, points * 10)
result = []
result_prime = []
S = true_solution(X)
for i in X:
    with tf.GradientTape() as tape:
        prediction = g(i).numpy()[0][0][0]

    result.append(prediction)

dg = np.gradient(np.array(result), 1/(points * 10))
df = np.gradient(S, 1/(points * 10))
dgg = np.gradient(dg, 1/(points * 10))
dff = np.gradient(df, 1/(points * 10))
plt.plot(X, S, label="Original Function u(t)")
plt.plot(X, result, label="Neural Net Approximation g(t)")
plt.plot(X, dg, label="first derivative approx of g(t)")
plt.plot(X, df, label="first derivative original function")
plt.plot(X, dgg, label="second derivative approx of g(t)")
plt.plot(X, dff, label="second derivative original function")
plt.legend(loc=1, prop={'size': 15})
plt.xlabel("input x")
plt.ylabel("output")
plt.show()


==> Code/Untitled.m <==
%----------------------2-D Transient Heat Conduction---------------------- 
%----------------------No Heat Generation----------------------
%Dr.M.binazadeh
%Korosh Agha Mohammad Ghasemi
%Chemical Engineering at Shiraz University
clc;
clear all;
%% Variable Declaration
n = 50;                 %number of nodes
L = 1;                  %length of domain
W = 1;                  %width of domain
alpha = 1.28*10e-4;          %thermal diffusivity (m^2/s)

m =(n-2)*(n-2);         %construct penta diagonal matrix
sm = sqrt(m);

dx = L/(n-1);           %change in x domain 
dy = W/(n-1);           %change in y domain
x = linspace(0,L,n);    %linearly spaced vectors x direction
y = linspace(0,W,n);    %linearly spaced vectors y direction
[X,Y]=meshgrid(x,y);

Tin = 50;              %internal temperature
T  = ones(m,1)* Tin;    %initilizing Space
Ta = zeros(n,n);
A  = zeros(m,m);         
Ax = zeros(m,1);
B  = zeros(sm,sm);

dt = 1;                %time step
tmax = 20;              %total Time steps (s)
t = 0 : dt : tmax;
r = alpha * dt /(dx^2);  %for stability, must be 0.5 or less

Tt = 200;                %Bottom Wall
Tb = 0;               %Top Wall
Tl = 100;                %Left Wall
Tr = 25;                %Right Wall

%% Boundry Conditions
Ta(1,1:n) = Tt;         %Top Wall
Ta(n,1:n) = Tb;         %Bottom Wall
Ta(1:n,1) = Tl;         %Left Wall
Ta(1:n,n) = Tr;         %Right Wall

%% Setup Matrix
for ix = 1 : 1 : m
    
    for jx =1 : 1 : m
        
        if (ix == jx)
                A(ix,jx) = (1 + 4*r); 
                
        elseif ( (ix == jx + 1) && ( (ix - 1) ~= sm * round( (ix-1)/sm) ) ) %RHS
                A(ix,jx) = -r;
                
        elseif ( (ix == jx - 1) && ( ix ~= sm*round(ix/sm) ) )
                A(ix,jx) = -r;
                
        elseif (ix == jx + sm)
                A(ix,jx) = -r;
                
        elseif (jx == ix + sm)
                A(ix,jx) = -r;
        else
                A(ix,jx) = 0;
        end
    end
end

 
for iy = 1 : 1 : sm
    
    for jy = 1 : 1 : sm
        
        if (iy == 1) && (jy == 1)
            B(iy,jy) = r * (Tl + Tt);
            
        elseif (iy == 1) && (jy == sm)
            B(iy,jy) = r * (Tt + Tr);                           %LHS
            
        elseif (iy == sm) && (jy == sm)
            B(iy,jy) = r * (Tb + Tr);
            
        elseif (iy == sm) && (jy == 1)
            B(iy,jy) = r * (Tb + Tl);
            
        elseif (iy == 1) && (jy == sm)
            B(iy,jy) = r * (Tt + Tr);
            
        elseif (iy == 1)&&(jy > 1 || jy < sm)
            B(iy,jy) = r * Tt;
            
        elseif (jy == sm) && (iy > 1 || iy < sm)
            B(iy,jy) = r * Tr;
            
        elseif (iy == sm) && ( jy > 1 || jy < sm)
            B(iy,jy) = r * Tb;
            
        elseif (jy == 1) && ( iy > 1 || jy < sm)
            B(iy,jy) = r * Tl;
        else
            B(iy,jy) = 0;
        end
                    
    end
end

 Bx = reshape(B,[],1);  %Convert matrix to vector
 
%% Solution
for l = 2 : length(t)   %time steps
    
     Xx = ( T + Bx );
     
           Ax = A \ Xx;
           
                 T( 1 : m ) = Ax( 1 : m );
    
end

Tx = reshape( Ax , sm , sm); %convert vector to matrix

for i = 2 : 1 : n-1
    
    for j = 2 : 1 :n-1
        
        Ta(i,j) = Tx ( i-1 , j-1 );
        
    end
    
end

%% Plot

   contourf(X,Y,Ta,50,'edgecolor','none');
        h = colorbar;
        ylabel(h, 'Temperature °C')
        colormap jet
        axis equal
            
        title(['Top (Tt)= ',num2str(Tb),'°C']);
            xlabel(['Bottom (Tb)= ',num2str(Tt),'°C'])
            
            yyaxis left
            ylabel(['Left (Tl)= ',num2str(Tl),'°C'])
            
            yyaxis right
            ylabel(['Right (Tr)= ',num2str(Tr),'°C'])
        
        

==> Code/Wave_error.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.colors import Normalize

# load data
true = np.load('../data/waveformTruecis1.npy')
pinn_edge = np.load('../data/waveformPINNcis1_64_32_16_8.npy')
pinn = np.load('../data/pinn_16_8_4_2.npy')

# set up grid for plotting
x = np.linspace(0, 2, true.shape[0])
t = np.linspace(0, 4, true.shape[1])

# calculate L" norm error
trueL2 = np.linalg.norm(true, ord=2)
pinnL2 = np.linalg.norm(pinn, ord=2)
L2error = np.linalg.norm((true.flatten() - pinn.flatten()), ord=2) / np.linalg.norm(true.flatten(), ord=2)
abserror = true - pinn
#show L2 norm error

# allocate memory to hold errors
error = np.zeros(true.shape)
mseerror = np.zeros(true.shape)
for i in range(2, error.shape[0]-2):
    for j in range(0, error.shape[1]):
        if abs(true[i, j]) > 1e-12: # avoid division by 0
            error[i,j] = (pinn[i,j] / true[i,j]) - 1
            mseerror[i,j] = (true[i,j] - pinn[i,j]) ** 2

MSE = mseerror.sum() / (mseerror.shape[0] * mseerror.shape[1])

truegrad = np.gradient((true))
pinngrad = np.gradient(pinn)
diffgrad = np.zeros((2,200,400))
diffgrad[0] = truegrad[0] - pinngrad[0]
diffgrad[1] = truegrad[1] - pinngrad[1]

energyerror = np.sum(np.dot(diffgrad[0], diffgrad[0].T) * np.dot(diffgrad[1], diffgrad[1].T))

print('energy error: ', energyerror)
print("MSE: ", MSE)
print("L2 error: ", L2error)
# display data
fig = plt.figure()
gs = GridSpec(3, 2)
plt.subplot(gs[0, 0])
vmin, vmax = -1, +1
plt.pcolormesh(t, x, pinn_edge, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('PINN solution for data at t=0')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[0, 1])
vmin, vmax = -1, +1
plt.pcolormesh(t, x, pinn, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('PINN solution for data at t=2')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[1, 0])
vmin, vmax = -0.05, 0.05
plt.pcolormesh(t, x, true-pinn_edge, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('Error for t=0 data')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[1, 1])
vmin, vmax = -0.05, 0.05
plt.pcolormesh(t, x, abserror, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('Error for t=2 data')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[2, :])
vmin, vmax = -0.05, 0.05
plt.pcolormesh(t, x, abserror + (true-pinn_edge), cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('Error for t=2 data')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()
plt.savefig('../Graphs/error_test.png')
plt.show()

==> Code/burgerserror.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.colors import Normalize
import scipy.io as scipy

# load data
output = np.load('grid_u.npy').T
real = scipy.loadmat('burgers_shock.mat')['usol']
print(output.shape)
realgrads_t = np.gradient(real, 1/100)[1]
realgrads_x = np.gradient(real, 1/128)[0]
realgrads_tt = np.gradient(realgrads_t, 1/100)[1]
realgrads_xx = np.gradient(realgrads_x, 1/128)[0]
output_t = np.gradient(output, 1/100)[1]
output_x = np.gradient(output, 1/128)[0]

x = np.linspace(-1, 1, output.shape[0])
t = np.linspace(0, 1, output.shape[1])

fig = plt.figure()
gs = GridSpec(2, 1)

plt.subplot(gs[0, 0])
vmin, vmax = -1, 1
plt.pcolormesh(t, x, real, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title(r'$\phi(x, t)$')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[1, 0])
vmin, vmax = -1, 1
plt.pcolormesh(t, x, output, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('PINN solution')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.show()

fig = plt.figure()
gs = GridSpec(3, 1)

plt.subplot(gs[0, 0])
vmin, vmax = -0.01, 0.01
plt.pcolormesh(t, x, real-output, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('absolute error')
cbar.mappable.set_clim(vmin, vmax)

plt.subplot(gs[1, 0])
vmin, vmax = -50, 50
plt.pcolormesh(t, x, realgrads_x, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title(r'$\phi_x$')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[2, 0])
vmin, vmax = -10, 10
plt.pcolormesh(t, x, realgrads_t, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title(r'$\phi_t$')
cbar.mappable.set_clim(vmin, vmax)

plt.show()

==> Code/grad_err.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.colors import Normalize

# load data
true = np.load('../data/waveformTruecis1.npy')
pinn = np.load('../data/waveformPINNcis1_64_32_16_8.npy')

# set up grid for plotting
x = np.linspace(0, 2, true.shape[0])
t = np.linspace(0, 4, true.shape[1])

# calc error
truegrad = np.gradient(true, 1/100)
pinngrad = np.gradient(pinn, 1/100)
truegrad_x = truegrad[0]
truegrad_t = truegrad[1]
pinn_x = pinngrad[0]
pinn_t = pinngrad[1]

grad_error_x = (truegrad_x - pinn_x)**2
grad_error_t = (truegrad_t - pinn_t)**2


error = np.sum(grad_error_x+truegrad_t)
print(error)

absrange_x = np.max(np.abs(truegrad[0]- pinngrad[0]))
absrange_t = np.max(np.abs(truegrad[1]- pinngrad[1]))
relrange_x = np.max(np.abs((truegrad[0] / pinngrad[0]) - 1))
relrange_t = np.max(np.abs((truegrad[0] / pinngrad[0]) - 1))


fig = plt.figure()
gs = GridSpec(3, 2)
plt.subplot(gs[0, 0])
vmin, vmax = -2.5, 2.5
plt.pcolormesh(t, x, pinn_x, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('pinn_x')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[0, 1])
vmin, vmax = -2.5, 2.5
plt.pcolormesh(t, x, pinn_t, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('pinn_t')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[1, 0])
vmin, vmax = -2.5, 2.5
plt.pcolormesh(t, x, truegrad[0], cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('u_x(t,x)')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[1, 1])
vmin, vmax = -2.5, 2.5
plt.pcolormesh(t, x, truegrad[1], cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('u_t(t,x)')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[2, 0])
vmin, vmax = -0.2, 0.2
plt.pcolormesh(t, x, truegrad_x - pinn_x, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('u_x error')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.subplot(gs[2, 1])
vmin, vmax = -0.2, 0.2
plt.pcolormesh(t, x, truegrad_t - pinn_t, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
plt.xlabel('t')
plt.ylabel('x')
cbar = plt.colorbar(pad=0.05, aspect=10)
plt.title('u_t error')
cbar.mappable.set_clim(vmin, vmax)
plt.tight_layout()

plt.show()

==> Code/layer.py <==
import tensorflow as tf

class GradientLayer(tf.keras.layers.Layer):
    """
    Custom layer to compute 1st and 2nd derivatives for the wave equation.

    Attributes:
        model: keras network model.
    """

    def __init__(self, model, **kwargs):
        """
        Args:
            model: keras network model.
        """

        self.model = model
        super().__init__(**kwargs)

    def call(self, tx):
        """
        Computing 1st and 2nd derivatives for the wave equation.

        Args:
            tx: input variables (t, x).

        Returns:
            u: network output.
            du_dt: 1st derivative of t.
            du_dx: 1st derivative of x.
            d2u_dt2: 2nd derivative of t.
            d2u_dx2: 2nd derivative of x.
        """

        with tf.GradientTape() as g:
            g.watch(tx)
            with tf.GradientTape() as gg:
                gg.watch(tx)
                u = self.model(tx)
            du_dtx = gg.batch_jacobian(u, tx)
            du_dt = du_dtx[..., 0]
            du_dx = du_dtx[..., 1]
        d2u_dtx2 = g.batch_jacobian(du_dtx, tx)
        d2u_dt2 = d2u_dtx2[..., 0, 0]
        d2u_dx2 = d2u_dtx2[..., 1, 1]

        return u, du_dt, du_dx, d2u_dt2, d2u_dx2


==> Code/main.py <==
import lib.tf_silent
import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
from matplotlib.colors import Normalize
from matplotlib.gridspec import GridSpec
from lib.pinn import PINN
from lib.network import Network
from lib.optimizer import L_BFGS_B
from numpy import save


def u0(tx):
    """
    Initial wave form.

    Args:
        tx: variables (t, x) as tf.Tensor.
        c: wave velocity.
        k: wave number.
        sd: standard deviation.

    Returns:
        u(t, x) as tf.Tensor.
    """

    x = tx[..., 1, None]
    return x * (2-x)

def du0_dt(tx):
    """
    First derivative of t for the initial wave form.

    Args:
        tx: variables (t, x) as tf.Tensor.

    Returns:
        du(t, x)/dt as tf.Tensor.
    """

    with tf.GradientTape() as g:
        g.watch(tx)
        u = u0(tx)
    du_dt = g.batch_jacobian(u, tx)[..., 0]
    return du_dt

if __name__ == '__main__':
    """
    Test the physics informed neural network (PINN) model for the wave equation.
    """

    # number of training samples
    num_train_samples = 300
    # number of test samples
    num_test_samples = 150

    # build a core network model
    network = Network.build()
    network.summary()
    # build a PINN model
    pinn = PINN(network).build()

    # create training input
    tx_eqn = np.random.rand(num_train_samples, 2)
    tx_eqn[..., 0] = tx_eqn[..., 0] * 2           # t =  0 ~ +0.5
    tx_eqn[..., 1] = tx_eqn[..., 1]*2           # x = 0 ~ 2
    tx_ini = np.random.rand(num_train_samples, 2)
    tx_ini[..., 0] = 0                               # t = 0
    tx_ini[..., 1] = tx_ini[..., 1]*2          # x = 0 ~ 2
    tx_bnd = np.random.rand(num_train_samples, 2)
    tx_bnd[..., 0] = tx_bnd[..., 0] * 2       # t =  0 ~ +0.5
    tx_bnd[..., 1] = np.round(tx_bnd[..., 1])*2 # x = 0 ~ 2
    # create training output
    u_zero = np.zeros((num_train_samples, 1))
    u_ini = u0(tf.constant(tx_ini)).numpy()
    du_dt_ini = du0_dt(tf.constant(tx_ini)).numpy()

    # train the model using L-BFGS-B algorithm
    x_train = [tx_eqn, tx_ini, tx_bnd]
    y_train = [u_zero, u_ini, du_dt_ini, u_zero]
    lbfgs = L_BFGS_B(model=pinn, x_train=x_train, y_train=y_train)
    lbfgs.fit()

    # predict u(t,x) distribution
    t_flat = np.linspace(0, 2, 400)
    x_flat = np.linspace(0, 2, 200)
    t, x = np.meshgrid(t_flat, x_flat)
    tx = np.stack([t.flatten(), x.flatten()], axis=-1)
    u = network.predict(tx, batch_size=num_test_samples)
    u = u.reshape(t.shape)
    save('waveformPINN2.npy', np.asarray(u))
    # plot u(t,x) distribution as a color-map
    fig = plt.figure(figsize=(7,4))
    gs = GridSpec(2, 4)
    plt.subplot(gs[0, :])
    vmin, vmax = -1.2, +1.2
    plt.pcolormesh(t, x, u, cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
    # save('waveformPINN.npy', np.asarray(u))
    plt.xlabel('t')
    plt.ylabel('x')
    cbar = plt.colorbar(pad=0.05, aspect=10)
    cbar.set_label('u(t,x)')
    cbar.mappable.set_clim(vmin, vmax)
    # plot u(t=const, x) cross-sections
    t_cross_sections = [0, 1, 2, 3]
    time = 0
    for i, t_cs in enumerate(t_cross_sections):
        plt.subplot(gs[1, i])
        tx = np.stack([np.full(t_flat.shape, time), x_flat], axis=-1)
        u = network.predict(tx, batch_size=num_test_samples)
        plt.plot(x_flat, u)
        plt.title('t={}'.format(time))
        plt.xlabel('x')
        plt.ylabel('u(t,x)')
        plt.ylim([-1.2, 1.2])
        time = time + 0.125
    plt.tight_layout()
    plt.savefig('1Dwaveproblem.png', transparent=True)
    plt.show()


==> Code/network.py <==
import tensorflow as tf

class Network:
    """
    Build a physics informed neural network (PINN) model for the wave equation.
    """

    @classmethod
    def build(cls, num_inputs=2, layers=[20,20,20,20,20,20,20,20], activation='tanh', num_outputs=1):
        """
        Build a PINN model for the wave equation with input shape (t, x) and output shape u(t, x).

        Args:
            num_inputs: number of input variables. Default is 2 for (t, x).
            layers: number of hidden layers.
            activation: activation function in hidden layers.
            num_outpus: number of output variables. Default is 1 for u(t, x).

        Returns:
            keras network model.
        """

        # input layer
        inputs = tf.keras.layers.Input(shape=(num_inputs,))
        # hidden layers
        x = inputs
        for layer in layers:
            x = tf.keras.layers.Dense(layer, activation=activation,
                kernel_initializer='he_normal')(x)
        # output layer
        outputs = tf.keras.layers.Dense(num_outputs,
            kernel_initializer='he_normal')(x)

        return tf.keras.models.Model(inputs=inputs, outputs=outputs)


==> Code/optimizer.py <==
import scipy.optimize
import numpy as np
import tensorflow as tf

class L_BFGS_B:
    """
    Optimize the keras network model using L-BFGS-B algorithm.

    Attributes:
        model: optimization target model.
        samples: training samples.
        factr: convergence condition. typical values for factr are: 1e12 for low accuracy;
               1e7 for moderate accuracy; 10 for extremely high accuracy.
        m: maximum number of variable metric corrections used to define the limited memory matrix.
        maxls: maximum number of line search steps (per iteration).
        maxiter: maximum number of iterations.
        metris: logging metrics.
        progbar: progress bar.
    """

    def __init__(self, model, x_train, y_train, factr=1e5, m=50, maxls=50, maxiter=5000):
        """
        Args:
            model: optimization target model.
            samples: training samples.
            factr: convergence condition. typical values for factr are: 1e12 for low accuracy;
                   1e7 for moderate accuracy; 10.0 for extremely high accuracy.
            m: maximum number of variable metric corrections used to define the limited memory matrix.
            maxls: maximum number of line search steps (per iteration).
            maxiter: maximum number of iterations.
        """

        # set attributes
        self.model = model
        self.x_train = [ tf.constant(x, dtype=tf.float32) for x in x_train ]
        self.y_train = [ tf.constant(y, dtype=tf.float32) for y in y_train ]
        self.factr = factr
        self.m = m
        self.maxls = maxls
        self.maxiter = maxiter
        self.metrics = ['loss']
        # initialize the progress bar
        self.progbar = tf.keras.callbacks.ProgbarLogger(
            count_mode='steps', stateful_metrics=self.metrics)
        self.progbar.set_params( {
            'verbose':1, 'epochs':1, 'steps':self.maxiter, 'metrics':self.metrics})

    def set_weights(self, flat_weights):
        """
        Set weights to the model.

        Args:
            flat_weights: flatten weights.
        """

        # get model weights
        shapes = [ w.shape for w in self.model.get_weights() ]
        # compute splitting indices
        split_ids = np.cumsum([ np.prod(shape) for shape in [0] + shapes ])
        # reshape weights
        weights = [ flat_weights[from_id:to_id].reshape(shape)
            for from_id, to_id, shape in zip(split_ids[:-1], split_ids[1:], shapes) ]
        # set weights to the model
        self.model.set_weights(weights)

    @tf.function
    def tf_evaluate(self, x, y):
        """
        Evaluate loss and gradients for weights as tf.Tensor.

        Args:
            x: input data.

        Returns:
            loss and gradients for weights as tf.Tensor.
        """

        with tf.GradientTape() as g:
            loss = tf.reduce_mean(tf.keras.losses.mse(self.model(x), y))
        grads = g.gradient(loss, self.model.trainable_variables)
        return loss, grads

    def evaluate(self, weights):
        """
        Evaluate loss and gradients for weights as ndarray.

        Args:
            weights: flatten weights.

        Returns:
            loss and gradients for weights as ndarray.
        """

        # update weights
        self.set_weights(weights)
        # compute loss and gradients for weights
        loss, grads = self.tf_evaluate(self.x_train, self.y_train)
        # convert tf.Tensor to flatten ndarray
        loss = loss.numpy().astype('float64')
        grads = np.concatenate([ g.numpy().flatten() for g in grads ]).astype('float64')

        return loss, grads

    def callback(self, weights):
        """
        Callback that prints the progress to stdout.

        Args:
            weights: flatten weights.
        """
        self.progbar.on_batch_begin(0)
        loss, _ = self.evaluate(weights)
        self.progbar.on_batch_end(0, logs=dict(zip(self.metrics, [loss])))

    def fit(self):
        """
        Train the model using L-BFGS-B algorithm.
        """

        # get initial weights as a flat vector
        initial_weights = np.concatenate(
            [ w.flatten() for w in self.model.get_weights() ])
        # optimize the weight vector
        print('Optimizer: L-BFGS-B (maxiter={})'.format(self.maxiter))
        self.progbar.on_train_begin()
        self.progbar.on_epoch_begin(1)
        scipy.optimize.fmin_l_bfgs_b(func=self.evaluate, x0=initial_weights,
            factr=self.factr, m=self.m, maxls=self.maxls, maxiter=self.maxiter,
            callback=self.callback)
        self.progbar.on_epoch_end(1)
        self.progbar.on_train_end()


==> Code/pinn.py <==
import tensorflow as tf
from .layer import GradientLayer

class PINN:
    """
    Build a physics informed neural network (PINN) model for the wave equation.

    Attributes:
        network: keras network model with input (t, x) and output u(t, x).
        c: wave velocity.
        grads: gradient layer.
    """

    def __init__(self, network, c=6):
        """
        Args:
            network: keras network model with input (t, x) and output u(t, x).
            c: wave velocity. Default is 1.
        """

        self.network = network
        self.c = c
        self.grads = GradientLayer(self.network)

    def build(self):
        """
        Build a PINN model for the wave equation.

        Returns:
            PINN model for the projectile motion with
                input: [ (t, x) relative to equation,
                         (t=0, x) relative to initial condition,
                         (t, x=bounds) relative to boundary condition ],
                output: [ u(t,x) relative to equation,
                          u(t=0, x) relative to initial condition,
                          du_dt(t=0, x) relative to initial derivative of t,
                          u(t, x=bounds) relative to boundary condition ]
        """

        # equation input: (t, x)
        tx_eqn = tf.keras.layers.Input(shape=(2,))
        # initial condition input: (t=0, x)
        tx_ini = tf.keras.layers.Input(shape=(2,))
        # boundary condition input: (t, x=-1) or (t, x=+1)
        tx_bnd = tf.keras.layers.Input(shape=(2,))

        # compute gradients
        _, _, _, d2u_dt2, d2u_dx2 = self.grads(tx_eqn)

        # equation output being zero
        u_eqn = d2u_dt2 - self.c*self.c * d2u_dx2
        # initial condition output
        u_ini, du_dt_ini, _, _, _ = self.grads(tx_ini)
        # boundary condition output
        u_bnd = self.network(tx_bnd)  # dirichlet
        #_, _, u_bnd, _, _ = self.grads(tx_bnd)  # neumann

        # build the PINN model for the wave equation
        return tf.keras.models.Model(
            inputs=[tx_eqn, tx_ini, tx_bnd],
            outputs=[u_eqn, u_ini, du_dt_ini, u_bnd])


==> Code/plotWaves.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
import matplotlib.animation as animation
from mpl_toolkits.mplot3d import Axes3D

wave_0 = np.load("../data/2d_homogeneous_membrane.npy")
x_int = np.arange(0, 2, 2/wave_0.shape[0])
y_int = np.arange(0, 3, 3/wave_0.shape[1])
ims = []

X, Y = np.meshgrid(x_int, y_int)
"""
fps = 10
fig, ax = plt.subplots(subplot_kw={"projection": "3d"})
for i in range(0, wave_0.shape[2]):
    surf = ax.plot_surface(X, Y, wave_0[:, :, i].T, linewidth=0, antialiased=False,
                           shade=True, alpha=0.5, color='black')
    ims.append([surf])
    print(i)

"""
levels = np.arange(-2.5, 2.75, 0.25)
fig, ax = plt.subplots(2, 3)

plt.subplot(2,3,1)
plt.title('Membrane shape at t=0')
cs = plt.contourf(X, Y, wave_0[:, :, 0].T, levels=levels, cmap=cm.jet)
plt.subplot(2,3,2)
plt.title('Membrane shape at t=0.05')
cs = plt.contourf(X, Y, wave_0[:, :, 1].T, levels=levels, cmap=cm.jet)
plt.subplot(2,3,3)
plt.title('Membrane shape at t=0.1')
cs = plt.contourf(X, Y, wave_0[:, :, 2].T, levels=levels, cmap=cm.jet)
plt.subplot(2,3,4)
plt.title('Membrane shape at t=0.15')
cs = plt.contourf(X, Y, wave_0[:, :, 3].T, levels=levels, cmap=cm.jet)
plt.subplot(2,3,5)
plt.title('Membrane shape at t=0.2')
cs = plt.contourf(X, Y, wave_0[:, :, 4].T, levels=levels, cmap=cm.jet)
plt.subplot(2,3,6)
plt.title('Membrane shape at t=0.25')
cs = plt.contourf(X, Y, wave_0[:, :, 5].T, levels=levels, cmap=cm.jet)

fig.subplots_adjust(right=0.8)
cbar_ax = fig.add_axes([0.85, 0.15, 0.05, 0.7])
CB = fig.colorbar(cs, cax=cbar_ax)
CB.set_label('Membrane height', rotation=270)

plt.show()


==> Code/plot_errors.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.colors import Normalize

true = np.load('../data/waveformTruecis1.npy')
pinn50 = np.load('../data/data_it_mid50.npy')
pinn100 = np.load('../data/data_it_mid100.npy')
pinn150 = np.load('../data/data_it_mid150.npy')
pinn200 = np.load('../data/data_it_mid200.npy')
pinn250 = np.load('../data/data_it250.npy')
pinn300 = np.load('../data/data_it300.npy')
pinn400 = np.load('../data/data_it_mid400.npy')
pinn500 = np.load('../data/data_it_mid500.npy')
pinn600 = np.load('../data/data_it_mid600.npy')
pinn750 = np.load('../data/data_it_mid750.npy')
pinn1000 = np.load('../data/data_it1000.npy')
pinn2000 = np.load('../data/data_it2000.npy')
pinn3000 = np.load('../data/data_it3000.npy')

abserror50 = true-pinn50
abserror100 = true-pinn100
abserror150 = true-pinn150
abserror200 = true-pinn200
abserror250 = true-pinn250
abserror300 = true-pinn300
abserror400 = true-pinn400
abserror500 = true-pinn500
abserror600 = true-pinn600
abserror750 = true-pinn750
abserror1000 = true-pinn1000
abserror2000 = true-pinn2000
abserror3000 = true-pinn3000

errs = [abserror50,
        abserror100,
        abserror150,
        abserror200,
abserror400,
        abserror500,
        abserror600,
abserror750
        ]

titles = [
    '50 iterations',
'100 iterations',
'150 iterations',
'200 iterations',
'400 iterations',
'500 iterations',
'600 iterations',
'750 iterations'
]

# set up grid for plotting
x = np.linspace(0, 2, true.shape[0])
t = np.linspace(0, 4, true.shape[1])

fig = plt.figure()
gs = GridSpec(4, 2)
k=0
for i in range(0, 4):
    for j in range(0, 2):
        plt.subplot(gs[i, j])
        vmin, vmax = -0.05, 0.05
        plt.pcolormesh(t, x, errs[k], cmap='rainbow', norm=Normalize(vmin=vmin, vmax=vmax))
        plt.xlabel('t')
        plt.ylabel('x')
        cbar = plt.colorbar(pad=0.05, aspect=10)
        plt.title(titles[k])
        cbar.mappable.set_clim(vmin, vmax)
        plt.tight_layout()
        k = k+1

plt.show()
